Sixfold fermion near the Fermi level in cubic PtBi2

We show that the cubic compound PtBi2, is a topological semimetal hosting a sixfold band touching point in close proximity to the Fermi level. Using angle-resolved photoemission spectroscopy, we map the bandstructure of the system, which is in good agreement with results from density functional theory. Further, by employing a low energy effective Hamiltonian valid close to the crossing point, we study the effect of a magnetic field on the sixfold fermion. The latter splits into a total of twenty Weyl cones for a Zeeman field oriented in the diagonal, [111] direction. Our results mark cubic PtBi2, as an ideal candidate to study the transport properties of gapless topological systems beyond Dirac and Weyl semimetals.

==> anc/sixfold.py <==
# Copyright (c) 2020, S. Thirupathaiah, Y. S. Kushnirenko, K. Koepernik, 
# B. R. Piening, B. Büchner, S. Aswartham, J. van den Brink, S. V. Borisenko, 
# and I. C. Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
---------------------------------------------------
Sixfold fermion near the Fermi level in cubic PtBi2
---------------------------------------------------

In this module we reproduce some of the results presented in the paper:

S. Thirupathaiah, Y. S. Kushnirenko, K. Koepernik, B. R. Piening, B. Büchner, 
S. Aswartham, J. van den Brink, S. V. Borisenko, and I. C. Fulga.
"Sixfold fermion near the Fermi level in cubic PtBi2"
arXiv:2006.08642.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 sixfold.py

"""

from __future__ import division
import numpy as np
from weyl_position import *
import pylab as py

py.ion()

sx = np.array([[0, 1], [1, 0]], complex)
sy = np.array([[0 , -1j], [1j, 0]])
sz = np.array([[1, 0], [0, -1]], complex)
s0 = np.array([[1, 0], [0, 1]], complex)

kr = np.kron

Umat = np.array([[ 1, np.exp(-2j*np.pi/3), np.exp(+2j*np.pi/3)],
                 [ 1, np.exp(+2j*np.pi/3), np.exp(-2j*np.pi/3)],
                 [ 1, 1                  , 1                  ]]) / np.sqrt(3)


### DEFINE SYSTEM PARAMETERS ###

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

p = SimpleNamespace(kx=0.,
                    ky=0.,
                    kz=0.,
                    gshift = 0.04686962596399536,
                    g0 = 0.39054010915665904,
                    g1 = 0.3481139365008527,
                    g2 = 0.19394948387372668,
                    E0 = 0.0271304316567,
                    E1 = 12.191625554500005,
                    E2 = 13.855191391499996,
                    E3 = 20.927088019000006,
                    a = -24.665961615719006,
                    b = 14.364717026799209,
                    fa = -0.8457120493869326,
                    fb = 0,
                    B = 0.0003)


### SYSTEM BUILDER FUNCTIONS ###

def f1(p):
    """ Function defined in Eq. (2) of the main text. """
    return p.E0 + p.E1 * p.kx * p.kx + p.E2 * p.ky * p.ky + p.E3 * p.kz * p.kz

def f2(p):
    """ Function defined in Eq. (2) of the main text. """
    return p.E0 + p.E1 * p.kz * p.kz + p.E2 * p.kx * p.kx + p.E3 * p.ky * p.ky

def f3(p):
    """ Function defined in Eq. (2) of the main text. """
    return p.E0 + p.E1 * p.ky * p.ky + p.E2 * p.kz * p.kz + p.E3 * p.kx * p.kx

def Ham(p):
    """ Low energy Hamiltonian defined in Eqs. 1, 2, 5, and 6 of the main text.
    """
    H = np.array([[      f1(p), 
                         p.a * np.exp(1j * p.fa) * p.ky * p.kz, 
                         p.a * np.exp(-1j * p.fa) * p.kx * p.kz, 
                         0, 
                         p.b * np.exp(+1j * p.fb) * p.ky * p.kz,
                         -p.b * np.exp(+1j * p.fb) * p.kx * p.kz      ],
                  [      p.a * np.exp(-1j * p.fa) * p.ky * p.kz, 
                         f2(p), 
                         p.a * np.exp(1j * p.fa) * p.kx * p.ky, 
                         -p.b * np.exp(+1j * p.fb) * p.ky * p.kz, 
                         0,
                         p.b * np.exp(+1j * p.fb) * p.kx * p.ky       ],
                  [      p.a * np.exp(+1j * p.fa) * p.kx * p.kz, 
                         p.a * np.exp(-1j * p.fa) * p.kx * p.ky, 
                         f3(p), 
                         p.b * np.exp(+1j * p.fb) * p.kx * p.kz, 
                         -p.b * np.exp(+1j * p.fb) * p.kx * p.ky,
                         0                                            ],
                  [      0, 
                         -p.b * np.exp(-1j * p.fb) * p.ky * p.kz, 
                         p.b * np.exp(-1j * p.fb) * p.kx * p.kz, 
                         f1(p), 
                         p.a * np.exp(-1j * p.fa) * p.ky * p.kz,
                         p.a * np.exp(1j * p.fa) * p.kx * p.kz        ],
                  [      p.b * np.exp(-1j * p.fb) * p.ky * p.kz, 
                         0, 
                         -p.b * np.exp(-1j * p.fb) * p.kx * p.ky, 
                         p.a * np.exp(+1j * p.fa) * p.ky * p.kz, 
                         f2(p),
                         p.a * np.exp(-1j * p.fa) * p.kx * p.ky       ],
                  [      -p.b * np.exp(-1j * p.fb) * p.kx * p.kz, 
                         p.b * np.exp(-1j * p.fb) * p.kx * p.ky, 
                         0, 
                         p.a * np.exp(-1j * p.fa) * p.kx * p.kz, 
                         p.a * np.exp(+1j * p.fa) * p.kx * p.ky, 
                         f3(p)                                        ]])

    H += kr(np.array([[            p.B, p.B - 1j * p.B],
                      [ p.B + 1j * p.B,           -p.B]]),
            (Umat @ np.diag([p.g1 + p.g0, p.g2 + p.g0,
                             -p.g1 - p.g2 + p.g0]) @ Umat.T.conj() ))

    return H + p.B * p.gshift * np.eye(6)

### PLOTTING AND UTILITY FUNCTIONS ###

def plot_spectrum(p=p, direction=[1, 0, 0], 
                  krange=np.linspace(0, 0.0175, 201), 
                  Ecut=[0.0265, 0.031]):
    """ Plot the bandstructure along a momentum direction.

    Parameters
    ----------
    p : SimpleNamespace
        Container defining the model parameters.
    direction : list of floats
        Momentum direction in which to plot.
    krange : 1d array-like
        List of momenta for which to plot the bandstructure.
    Ecut : list of floats
        Sets the range for the energy axis.

    """
    Hsize = Ham(p).shape[0]
    evals = [[] for i in range(Hsize)]

    for val in krange:
        p.kx = direction[0] * val
        p.ky = direction[1] * val
        p.kz = direction[2] * val
        energ = np.linalg.eigvalsh(Ham(p))
        
        for ind in range(Hsize):
            evals[ind].append(energ[ind])

    py.figure()
    for ind in range(Hsize):
        py.plot(krange, evals[ind], c='b')

    py.xlabel('momentum')
    py.xlim([np.min(krange), np.max(krange)])
    py.ylabel('energy')
    py.ylim(Ecut)
    py.title('Direction = [' + str(direction[0]) + str(direction[1]) +
             str(direction[2]) + ']')

def weyl_point_charge(weyl_box, npoints=20, make_plots=True):
    """ Compute the chirality of a Weyl point by integrating the Berry
    curvature over a closed surface (box) surrounding it.

    Parameters
    ----------
    weyl_box : nested list of floats
        Parameters defining the momentum space box as well as the band number
        for which to compute the berry curvature. See weyl_position.py
    npoints : integer
        Number of momentum points to use in computing the Berry curvature.
    make_plots : boolean
        Show plots of the Berry curvature.

    Returns
    -------
    weyl_charge : float
        Numerical approximation to the Weyl point charge.

    """

    def vecs(kx, ky, kz):
        """ Return Hamiltonian eigenvectors. """
        p.kx = kx
        p.ky = ky
        p.kz = kz
        return np.linalg.eigh(Ham(p))[1]

    sumbc = 0

    box_coords, num_band = weyl_box

    if make_plots is True:
        fig, axs = py.subplots(2, 3, figsize=(20, 10))

    for ind in range(6):
        P1, P2, P3, P4 = box_coords[ind]
        if ind == 0:
            pltext = 'plaquette A'
            k1vals = np.linspace(P4[0], P1[0], npoints)
            k2vals = np.linspace(P1[1], P2[1], npoints)
            vectors = np.array([[vecs(kx=k1, ky=k2, kz=P1[2])[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        if ind == 1:
            pltext = 'plaquette B'
            k1vals = np.linspace(P1[0], P2[0], npoints)
            k2vals = np.linspace(P1[1], P4[1], npoints)
            vectors = np.array([[vecs(kx=k1, ky=k2, kz=P1[2])[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        if ind == 2:
            pltext = 'plaquette C'
            k1vals = np.linspace(P4[2], P1[2], npoints)
            k2vals = np.linspace(P1[1], P2[1], npoints)
            vectors = np.array([[vecs(kx=P1[0], kz=k1, ky=k2)[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        if ind == 3:
            pltext = 'plaquette D'
            k1vals = np.linspace(P1[2], P2[2], npoints)
            k2vals = np.linspace(P1[1], P4[1], npoints)
            vectors = np.array([[vecs(kx=P1[0], kz=k1, ky=k2)[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        if ind == 4:
            pltext = 'plaquette E'
            k1vals = np.linspace(P3[0], P4[0], npoints)
            k2vals = np.linspace(P4[2], P1[2], npoints)
            vectors = np.array([[vecs(kx=k1, ky=P1[1], kz=k2)[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        if ind == 5:
            pltext = 'plaquette F'
            k1vals = np.linspace(P4[0], P1[0], npoints)
            k2vals = np.linspace(P1[2], P2[2], npoints)
            vectors = np.array([[vecs(kx=k1, ky=P1[1], kz=k2)[:, num_band] 
                                    for k1 in k1vals] 
                                    for k2 in k2vals])

        dets = np.ones((vectors.shape[0]-1, vectors.shape[1]-1), dtype=complex)
        for indx in range(vectors.shape[0]-1):
            for indy in range(vectors.shape[1]-1):
                dets[indx, indy] = \
                (vectors[indx, indy].T.conj() @ vectors[indx+1, indy]) * \
                (vectors[indx+1, indy].T.conj() @ vectors[indx+1, indy+1]) * \
                (vectors[indx+1, indy+1].T.conj() @ vectors[indx, indy+1]) * \
                (vectors[indx, indy+1].T.conj() @ vectors[indx, indy])

        bc = np.angle(dets)
        bc = (bc + np.pi / 2) % (np.pi) - np.pi / 2
        sumbc += np.sum(bc)

        if make_plots is True:
            klist1, klist2 = np.meshgrid(k1vals[0:-1], k2vals[0:-1])
            cstop = max(np.abs(np.max(bc)), np.abs(np.min(bc)))
            pcm = axs[ind//3, ind%3].pcolormesh(klist1, klist2, bc,
                    cmap = 'RdBu', vmin=-cstop, vmax=cstop)
            axs[ind//3, ind%3].set_title(pltext)
            fig.colorbar(pcm, ax=axs[ind//3, ind%3])


    weyl_charge = sumbc / (2 * np.pi)
    if make_plots is True:
        fig.suptitle('Weyl charge = '+str(np.round(weyl_charge, 3)))

    return weyl_charge


def main():
    """ This function reproduces some of our numerical results. """
    print('# Reproducing Fig. 5 of the main text.')
    plot_spectrum()
    plot_spectrum(direction=[1,1,1])
    
    for ind in range(6):
        print('# Weyl cone W' + str(ind+1) + ' has charge = ' + 
                str(weyl_point_charge(weyl_boxes[ind], make_plots=False)))

    asd = input('Press Enter to exit...')

if __name__ == '__main__':
    main()


==> anc/weyl_position.py <==
from __future__ import division
import numpy as np

def get_weyl_box(wx, wy, wz, wrx, wry, wrz):
    """ Define a momentum space box used for computing the chirality of a Weyl
    node.
    
    Parameters
    ----------
    wx, wy, wx : floats
        Center of the box in kx, ky, kz.
    wrx, wry, wrz : floats
        Half-width of the box in the kx, ky, and kz directions.

    Returns
    -------
    weyl_box : nested list of floats
        Contains the momentum coordinates defining the corners of each of the 
        six sides of the box.
    """

    A1 = D1 = E1 = [wx + wrx, wy - wry, wz + wrz]
    A2 = D4 = F1 = [wx + wrx, wy + wry, wz + wrz]
    A3 = C2 = F4 = [wx - wrx, wy + wry, wz + wrz]
    A4 = C1 = E2 = [wx - wrx, wy - wry, wz + wrz]

    B1 = D2 = E4 = [wx + wrx, wy - wry, wz - wrz]
    B2 = C4 = E3 = [wx - wrx, wy - wry, wz - wrz]
    B3 = C3 = F3 = [wx - wrx, wy + wry, wz - wrz]
    B4 = D3 = F2 = [wx + wrx, wy + wry, wz - wrz]

    weyl_box = [[A1, A2, A3, A4],
                [B1, B2, B3, B4],
                [C1, C2, C3, C4],
                [D1, D2, D3, D4],
                [E1, E2, E3, E4],
                [F1, F2, F3, F4]]

    return weyl_box

# Define boxes for the six Weyl points labeled in Fig. 6 of the main text,
# together with the band number for the lowerst energy branch of the Weyl cone.
weyl_boxes = [ [get_weyl_box(0.000984109, 0.000984109, 0.000984109, 
                             0.00075, 0.00075, 0.00075), 4],
               [get_weyl_box(0.00187487, 0.00187487, 0.00187487, 
                             0.0005, 0.0005, 0.0005), 3],
               [get_weyl_box(0.00723506, 0.00723506, 0.00723506, 
                             0.0005, 0.0005, 0.0005), 2],
               [get_weyl_box(0.00861114, 0.00861114, 0.00861114, 
                             0.0005, 0.0005, 0.0005), 1],
               [get_weyl_box(0.01336, 0, 0, 0.01, 0.005, 0.005), 1],
               [get_weyl_box(0.0075412, 0, 0, 0.01, 0.005, 0.005), 3] ]








